Verse: A Python library for reasoning about multi-agent hybrid system scenarios

We present the Verse library with the aim of making hybrid system verification more usable for multi-agent scenarios. In Verse, decision making agents move in a map and interact with each other through sensors. The decision logic for each agent is written in a subset of Python and the continuous dynamics is given by a black-box simulator. Multiple agents can be instantiated and they can be ported to different maps for creating scenarios. Verse provides functions for simulating and verifying such scenarios using existing reachability analysis algorithms. We illustrate several capabilities and use cases of the library with heterogeneous agents, incremental verification, different sensor models, and the flexibility of plugging in different subroutines for post computations.

==> code/demo9.py <==
from verse.agents.example_agent import CarAgent, NPCAgent
from verse.map.example_map import SimpleMap3, SimpleMap6
from verse import Scenario
from noisy_sensor import NoisyVehicleSensor
from verse.plotter.plotter2D import *
# from verse.plotter.plotter2D_old import plot_reachtube_tree, plot_map

from enum import Enum, auto
import plotly.graph_objects as go
import matplotlib.pyplot as plt


class LaneObjectMode(Enum):
    Vehicle = auto()
    Ped = auto()        # Pedestrians
    Sign = auto()       # Signs, stop signs, merge, yield etc.
    Signal = auto()     # Traffic lights
    Obstacle = auto()   # Static (to road/lane) obstacles


class VehicleMode(Enum):
    Normal = auto()
    SwitchLeft = auto()
    SwitchRight = auto()
    Brake = auto()


class LaneMode(Enum):
    Lane0 = auto()
    Lane1 = auto()
    Lane2 = auto()


class State:
    x: float
    y: float
    theta: float
    v: float
    vehicle_mode: VehicleMode
    lane_mode: LaneMode

    def __init__(self, x, y, theta, v, vehicle_mode: VehicleMode, lane_mode: LaneMode):
        pass


if __name__ == "__main__":
    input_code_name = './demo/vehicle/controller/example_controller5.py'
    scenario = Scenario()

    car = CarAgent('car1', file_name=input_code_name)
    scenario.add_agent(car)
    car = NPCAgent('car2')
    scenario.add_agent(car)
    car = NPCAgent('car3')
    scenario.add_agent(car)
    tmp_map = SimpleMap6()
    scenario.set_map(tmp_map)
    scenario.set_init(
        [
            [[5, -0.5, 0, 1.0], [5.5, 0.5, 0, 1.0]],
            [[20, -0.2, 0, 0.5], [20, 0.2, 0, 0.5]],
            [[4-2.5, 2.8, 0, 1.0], [4.5-2.5, 3.2, 0, 1.0]],
        ],
        [
            (VehicleMode.Normal, LaneMode.Lane1),
            (VehicleMode.Normal, LaneMode.Lane1),
            (VehicleMode.Normal, LaneMode.Lane0),
        ]
    )

    scenario.init_seg_length = 5
    traces = scenario.verify(40, 0.1, params={"bloating_method": 'GLOBAL'})

    fig = go.Figure()
    fig = reachtube_tree(traces, tmp_map, fig, 1, 2, [1, 2], 'lines', 'trace')
    fig.show()

    fig = go.Figure()
    fig = reachtube_anime(traces, tmp_map, fig, 1,
                           2, 'lines', 'trace', combine_rect = 1)
    fig.show()


==> code/example_controller4.py <==
from enum import Enum, auto
import copy
from typing import List

from verse.map.lane_map import LaneMap

class LaneObjectMode(Enum):
    Vehicle = auto()
    Ped = auto()        # Pedestrians
    Sign = auto()       # Signs, stop signs, merge, yield etc.
    Signal = auto()     # Traffic lights
    Obstacle = auto()   # Static (to road/lane) obstacles

class VehicleMode(Enum):
    Normal = auto()
    SwitchLeft = auto()
    SwitchRight = auto()
    Brake = auto()

class TrackMode(Enum):
    T0 = auto()
    T1 = auto()
    T2 = auto()
    M01 = auto()
    M12 = auto()
    M21 = auto()
    M10 = auto()

class State:
    x:float
    y:float
    theta:float
    v:float
    agent_mode:VehicleMode 
    lane_mode:TrackMode 

    def __init__(self, x, y, theta, v, agent_mode: VehicleMode, lane_mode: TrackMode):
        pass

def vehicle_front(ego, others, lane_map):
    res = any((lane_map.get_longitudinal_position(other.lane_mode, [other.x,other.y]) - lane_map.get_longitudinal_position(ego.lane_mode, [ego.x,ego.y]) > 3 \
            and lane_map.get_longitudinal_position(other.lane_mode, [other.x,other.y]) - lane_map.get_longitudinal_position(ego.lane_mode, [ego.x,ego.y]) < 5 \
            and ego.lane_mode == other.lane_mode) for other in others)
    return res

def vehicle_close(ego, others):
    res = any(ego.x-other.x<1.0 and ego.x-other.x>-1.0 and ego.y-other.y<1.0 and ego.y-other.y>-1.0 for other in others)
    return res

def enter_unsafe_region(ego):
    res = (ego.x > 30 and ego.x<40 and ego.lane_mode == TrackMode.T2)
    return res

def controller(ego:State, others:List[State], lane_map):
    output = copy.deepcopy(ego)
    if ego.agent_mode == VehicleMode.Normal:
        if vehicle_front(ego, others, lane_map):
            if lane_map.h_exist(ego.lane_mode, ego.agent_mode, VehicleMode.SwitchLeft):
                output.agent_mode = VehicleMode.SwitchLeft
                output.lane_mode = lane_map.h(ego.lane_mode, ego.agent_mode, VehicleMode.SwitchLeft)
        if vehicle_front(ego, others, lane_map):
            if lane_map.h_exist(ego.lane_mode, ego.agent_mode, VehicleMode.SwitchRight):
                output.agent_mode = VehicleMode.SwitchRight
                output.lane_mode = lane_map.h(ego.lane_mode, ego.agent_mode, VehicleMode.SwitchRight)
    lat_dist = lane_map.get_lateral_distance(ego.lane_mode, [ego.x, ego.y])
    if ego.agent_mode == VehicleMode.SwitchLeft:
        if lat_dist >= 2.5:
            output.agent_mode = VehicleMode.Normal
            output.lane_mode = lane_map.h(ego.lane_mode, ego.agent_mode, VehicleMode.Normal)
    if ego.agent_mode == VehicleMode.SwitchRight:
        if lat_dist <= -2.5:
            output.agent_mode = VehicleMode.Normal
            output.lane_mode = lane_map.h(ego.lane_mode, ego.agent_mode, VehicleMode.Normal)

    assert not enter_unsafe_region(ego), 'Unsafe Region'
    assert not vehicle_close(ego, others), 'Safe Seperation'
    return output



==> code/example_controller5.py <==
from enum import Enum, auto
import copy
from typing import List

class LaneObjectMode(Enum):
    Vehicle = auto()
    Ped = auto()        # Pedestrians
    Sign = auto()       # Signs, stop signs, merge, yield etc.
    Signal = auto()     # Traffic lights
    Obstacle = auto()   # Static (to road/lane) obstacles

class VehicleMode(Enum):
    Normal = auto()
    SwitchLeft = auto()
    SwitchRight = auto()
    Brake = auto()

class LaneMode(Enum):
    Lane0 = auto()
    Lane1 = auto()
    Lane2 = auto()

class State:
    x = 0.0
    y = 0.0
    theta = 0.0
    v = 0.0
    vehicle_mode: VehicleMode = VehicleMode.Normal
    lane_mode: LaneMode = LaneMode.Lane0
    type: LaneObjectMode = LaneObjectMode.Vehicle

    def __init__(self, x, y, theta, v, vehicle_mode: VehicleMode, lane_mode: LaneMode, type: LaneObjectMode):
        pass

def vehicle_front(ego, others, lane_map):
    res = any((lane_map.get_longitudinal_position(other.lane_mode, [other.x,other.y]) - lane_map.get_longitudinal_position(ego.lane_mode, [ego.x,ego.y]) > 3 \
            and lane_map.get_longitudinal_position(other.lane_mode, [other.x,other.y]) - lane_map.get_longitudinal_position(ego.lane_mode, [ego.x,ego.y]) < 5 \
            and ego.lane_mode == other.lane_mode) for other in others)
    return res

def vehicle_close(ego, others):
    res = any(ego.x-other.x<1.0 and ego.x-other.x>-1.0 and ego.y-other.y<1.0 and ego.y-other.y>-1.0 for other in others)
    return res

def controller(ego:State, others:List[State], lane_map):
    output = copy.deepcopy(ego)
    if ego.vehicle_mode == VehicleMode.Normal:
        if vehicle_front(ego, others, lane_map):
            if lane_map.has_left(ego.lane_mode):
                output.vehicle_mode = VehicleMode.SwitchLeft
        if vehicle_front(ego, others, lane_map):
            if lane_map.has_right(ego.lane_mode):
                output.vehicle_mode = VehicleMode.SwitchRight
    if ego.vehicle_mode == VehicleMode.SwitchLeft:
        if  lane_map.get_lateral_distance(ego.lane_mode, [ego.x, ego.y]) >= 2.5:
            output.vehicle_mode = VehicleMode.Normal
            output.lane_mode = lane_map.left_lane(ego.lane_mode)
    if ego.vehicle_mode == VehicleMode.SwitchRight:
        if lane_map.get_lateral_distance(ego.lane_mode, [ego.x, ego.y]) <= -2.5:
            output.vehicle_mode = VehicleMode.Normal
            output.lane_mode = lane_map.right_lane(ego.lane_mode)

    assert not vehicle_close(ego, others)

    return output



==> code/quadrotor_controller.py <==
from enum import Enum, auto
import copy

class CraftMode(Enum):
    Normal = auto()
    MoveUp = auto()
    MoveDown = auto()

class LaneMode(Enum):
    T0 = auto()
    T1 = auto()
    T2 = auto()
    M01 = auto()
    M10 = auto()
    M12 = auto()
    M21 = auto()

class State:
    x:float
    y:float
    z:float
    vx:float
    vy:float
    vz:float
    craft_mode: CraftMode
    lane_mode: LaneMode

    def __init__(self, x, y, z, vx, vy, vz, craft_mode, lane_mode):
        pass

def is_close(ego, other):
    res = ego.x-other.x>-5 and ego.x-other.x<5 and \
        ego.x-other.x<-4 and ego.x-other.x>4 and \
        ego.y-other.y>-5 and ego.y-other.y<5 and \
        ego.y-other.y<-4 and ego.y-other.y>4
    return res

def controller(ego: State, others: State, lane_map):
    output = copy.deepcopy(ego)

    if ego.craft_mode == CraftMode.Normal:
        if any((is_close(ego, other) and ego.lane_mode==other.lane_mode) for other in others):
            if lane_map.h_exist(ego.lane_mode, ego.craft_mode, CraftMode.MoveUp):
                output.craft_mode = CraftMode.MoveUp
                output.lane_mode = lane_map.h(ego.lane_mode, ego.craft_mode, CraftMode.MoveUP)
            if lane_map.h_exist(ego.lane_mode, ego.craft_mode, CraftMode.MoveDown):
                output.craft_mode = CraftMode.MoveDown
                output.lane_mode = lane_map.h(ego.lane_mode, ego.craft_mode, CraftMode.MoveDown)

    if ego.craft_mode == CraftMode.MoveUp:
        if lane_map.altitude(ego.lane_mode)-ego.z>-1 and lane_map.altitude(ego.lane_mode)-ego.z<1:
            output.craft_mode = CraftMode.Normal 
            output.lane_mode = lane_map.h(ego.lane_mode, ego.craft_mode, CraftMode.Normal)

    if ego.craft_mode == CraftMode.MoveDown:
        if lane_map.altitude(ego.lane_mode)-ego.z>-1 and lane_map.altitude(ego.lane_mode)-ego.z<1:
            output.craft_mode = CraftMode.Normal 
            output.lane_mode = lane_map.h(ego.lane_mode, ego.craft_mode, CraftMode.Normal)

    return output


==> peg.py <==
"""
    pygments.lexers.grammar_notation
    ~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~~

    Lexers for grammar notations like BNF.

    :copyright: Copyright 2006-2022 by the Pygments team, see AUTHORS.
    :license: BSD, see LICENSE for details.
"""

import re

from pygments.lexer import RegexLexer, bygroups, include, this, using, words
from pygments.token import Comment, Keyword, Literal, Name, Number, \
    Operator, Punctuation, String, Text, Whitespace

__all__ = ['CustomPegLexer']

class CustomPegLexer(RegexLexer):
    """
    This lexer is for Parsing Expression Grammars (PEG).

    Various implementations of PEG have made different decisions
    regarding the syntax, so let's try to be accommodating:

    * `<-`, `←`, `:`, and `=` are all accepted as rule operators.

    * Both `|` and `/` are choice operators.

    * `^`, `↑`, and `~` are cut operators.

    * A single `a-z` character immediately before a string, or
      multiple `a-z` characters following a string, are part of the
      string (e.g., `r"..."` or `"..."ilmsuxa`).

    .. versionadded:: 2.6
    """

    name = 'PEG'
    url = 'https://bford.info/pub/lang/peg.pdf'
    aliases = ['peg']
    filenames = ['*.peg']
    mimetypes = ['text/x-peg']

    tokens = {
        'root': [
            # Comments
            (r'#.*$', Comment.Single),

            # All operators
            (r'<-|[←:=/|&!?*+^↑~]', Operator),

            # Other punctuation
            (r'[()]', Punctuation),

            # Keywords
            (r'\.', Keyword),
            (r'[A-Z]+', Keyword),

            # Single and double quoted strings (with optional modifiers)
            (r'[a-z]?"[^"\\]*(?:\\.[^"\\]*)*"[a-z]*', String.Double),
            (r"[a-z]?'[^'\\]*(?:\\.[^'\\]*)*'[a-z]*", String.Single),

            # Nonterminals are not whitespace, operators, or punctuation
            (r'[^\s<←:=/|&!?*+\^↑~()\[\]"\'#]+', Name.Class),

            # Fallback
            (r'.', Text),
        ],
    }

